Six-loop anomalous dimension of the $\phi^Q$ operator in the $O(N)$ symmetric model

A technique of large-charge expansion provides a novel opportunity for calculation of critical dimensions of operators $\phi^Q$ with fixed charge $Q$. In the small-coupling regime the polynomial structure of the anomalous dimensions can be fixed from a number of direct perturbative calculations for a fixed $Q$. At the six-loop level one needs to include new diagrams that correspond to operators with five or more legs. The latter never appeared before in scalar-theory calculations. Here we show how to compute the anomalous dimension of the operator $\phi^{Q=5}$ at the six-loop order. In combination with results for operators with $Q<5$, which are extracted from the six-loop beta-functions for general scalar theory, and with predictions from the large-charge expansion, our calculation allows us to derive the answer for general-$Q$ anomalous dimensions. At the critical point resummation in three dimensions enables us to compare the critical exponents with results of Monte-Carlo simulations and large-$N$ predictions.

==> anc/deltaQ <==
(
       + q * (
          + 1
          )

       + ep*q*(n+8)^-1 * (
          - 1
          )

       + ep*q * (
          - 1/2
          )

       + ep*q^2*(n+8)^-1 * (
          + 1
          )

       + ep^2*q*(n+8)^-3 * (
          + 30
          )

       + ep^2*q*(n+8)^-2 * (
          - 31/2
          )

       + ep^2*q*(n+8)^-1 * (
          + 3/4
          )

       + ep^2*q^2*(n+8)^-3 * (
          - 30
          )

       + ep^2*q^2*(n+8)^-2 * (
          + 16
          )

       + ep^2*q^2*(n+8)^-1 * (
          - 1/2
          )

       + ep^2*q^3*(n+8)^-2 * (
          - 2
          )

       + ep^3*q*(n+8)^-5 * (
          - 1800
          )

       + ep^3*q*(n+8)^-4 * (
          + 1182
          - 216*z3
          )

       + ep^3*q*(n+8)^-3 * (
          - 561/2
          + 84*z3
          )

       + ep^3*q*(n+8)^-2 * (
          + 81/8
          + 4*z3
          )

       + ep^3*q*(n+8)^-1 * (
          + 3/16
          )

       + ep^3*q^2*(n+8)^-5 * (
          + 1800
          )

       + ep^3*q^2*(n+8)^-4 * (
          - 1212
          + 216*z3
          )

       + ep^3*q^2*(n+8)^-3 * (
          + 621/2
          - 96*z3
          )

       + ep^3*q^2*(n+8)^-2 * (
          - 25/4
          - 6*z3
          )

       + ep^3*q^2*(n+8)^-1 * (
          - 1/4
          )

       + ep^3*q^3*(n+8)^-4 * (
          + 120
          )

       + ep^3*q^3*(n+8)^-3 * (
          - 80
          + 12*z3
          )

       + ep^3*q^3*(n+8)^-2 * (
          + 1
          + 2*z3
          )

       + ep^3*q^4*(n+8)^-3 * (
          + 8
          )

       + ep^4*q*(n+8)^-7 * (
          + 135000
          )

       + ep^4*q*(n+8)^-6 * (
          - 107550
          + 32400*z3
          )

       + ep^4*q*(n+8)^-5 * (
          + 69267/2
          - 24192*z3
          + 5040*z5
          )

       + ep^4*q*(n+8)^-4 * (
          - 42347/8
          + 4650*z3
          - 180*z5
          - 9/5*Pi^4
          )

       + ep^4*q*(n+8)^-3 * (
          + 1107/8
          - 104*z3
          - 250*z5
          + 7/10*Pi^4
          )

       + ep^4*q*(n+8)^-2 * (
          + 61/16
          + 1/30*Pi^4
          )

       + ep^4*q*(n+8)^-1 * (
          + 3/64
          - 1/4*z3
          )

       + ep^4*q^2*(n+8)^-7 * (
          - 135000
          )

       + ep^4*q^2*(n+8)^-6 * (
          + 109800
          - 32400*z3
          )

       + ep^4*q^2*(n+8)^-5 * (
          - 75621/2
          + 25488*z3
          - 5040*z5
          )

       + ep^4*q^2*(n+8)^-4 * (
          + 13051/2
          - 4768*z3
          - 410*z5
          + 9/5*Pi^4
          )

       + ep^4*q^2*(n+8)^-3 * (
          - 89
          - 30*z3
          + 325*z5
          - 4/5*Pi^4
          )

       + ep^4*q^2*(n+8)^-2 * (
          - 87/16
          + 3*z3
          - 1/20*Pi^4
          )

       + ep^4*q^2*(n+8)^-1 * (
          - 1/8
          + 1/4*z3
          )

       + ep^4*q^3*(n+8)^-6 * (
          - 9000
          )

       + ep^4*q^3*(n+8)^-5 * (
          + 8208
          - 1944*z3
          )

       + ep^4*q^3*(n+8)^-4 * (
          - 2704
          + 440*z3
          + 700*z5
          )

       + ep^4*q^3*(n+8)^-3 * (
          + 35
          + 116*z3
          - 70*z5
          + 1/10*Pi^4
          )

       + ep^4*q^3*(n+8)^-2 * (
          + 1
          - 3*z3
          + 1/60*Pi^4
          )

       + ep^4*q^4*(n+8)^-5 * (
          - 720
          )

       + ep^4*q^4*(n+8)^-4 * (
          + 540
          - 34*z3
          - 110*z5
          )

       + ep^4*q^4*(n+8)^-3 * (
          - 4
          - 12*z3
          - 5*z5
          )

       + ep^4*q^5*(n+8)^-4 * (
          - 42
          )

       + ep^5*q*(n+8)^-9 * (
          - 11340000
          )

       + ep^5*q*(n+8)^-8 * (
          + 10621800
          - 4082400*z3
          )

       + ep^5*q*(n+8)^-7 * (
          - 4192992
          + 4000752*z3
          - 139968*z3^2
          - 907200*z5
          )

       + ep^5*q*(n+8)^-6 * (
          + 896334
          - 1393572*z3
          + 90288*z3^2
          + 365340*z5
          - 39690*z7
          + 270*Pi^4
          )

       + ep^5*q*(n+8)^-5 * (
          - 818273/8
          + 195284*z3
          - 13176*z3^2
          + 14110*z5
          - 21546*z7
          - 1008/5*Pi^4
          + 20/3*Pi^6
          )

       + ep^5*q*(n+8)^-4 * (
          + 61019/32
          - 16563/2*z3
          + 186*z3^2
          - 13533*z5
          + 13461/2*z7
          + 155/4*Pi^4
          - 5/21*Pi^6
          )

       + ep^5*q*(n+8)^-3 * (
          + 2097/32
          + 511/2*z3
          - 77*z3^2
          + 1599/2*z5
          + 441/2*z7
          - 13/15*Pi^4
          - 125/378*Pi^6
          )

       + ep^5*q*(n+8)^-2 * (
          + 57/32
          - 59/4*z3
          + 2*z5
          )

       + ep^5*q*(n+8)^-1 * (
          + 3/256
          + 3/16*z3
          - 1/480*Pi^4
          )

       + ep^5*q^2*(n+8)^-9 * (
          + 11340000
          )

       + ep^5*q^2*(n+8)^-8 * (
          - 10810800
          + 4082400*z3
          )

       + ep^5*q^2*(n+8)^-7 * (
          + 4508352
          - 4136832*z3
          + 139968*z3^2
          + 907200*z5
          )

       + ep^5*q^2*(n+8)^-6 * (
          - 1083363
          + 1454820*z3
          - 98064*z3^2
          - 299580*z5
          + 39690*z7
          - 270*Pi^4
          )

       + ep^5*q^2*(n+8)^-5 * (
          + 1173645/8
          - 184544*z3
          + 15216*z3^2
          - 59760*z5
          + 39501/2*z7
          + 1062/5*Pi^4
          - 20/3*Pi^6
          )

       + ep^5*q^2*(n+8)^-4 * (
          - 11879/8
          + 1830*z3
          - 175*z3^2
          + 18988*z5
          - 22645/4*z7
          - 596/15*Pi^4
          - 205/378*Pi^6
          )

       + ep^5*q^2*(n+8)^-3 * (
          - 1753/16
          - 5*z3
          + 247/2*z3^2
          - 1781/2*z5
          - 1323/4*z7
          - 1/4*Pi^4
          + 325/756*Pi^6
          )

       + ep^5*q^2*(n+8)^-2 * (
          - 207/64
          + 13*z3
          - 3*z5
          + 1/40*Pi^4
          )

       + ep^5*q^2*(n+8)^-1 * (
          - 1/16
          - 1/8*z3
          + 1/480*Pi^4
          )

       + ep^5*q^3*(n+8)^-8 * (
          + 756000
          )

       + ep^5*q^3*(n+8)^-7 * (
          - 829440
          + 252720*z3
          )

       + ep^5*q^3*(n+8)^-6 * (
          + 391266
          - 158856*z3
          + 7776*z3^2
          - 63840*z5
          )

       + ep^5*q^3*(n+8)^-5 * (
          - 87036
          + 13504*z3
          - 2376*z3^2
          + 48410*z5
          + 5733*z7
          - 81/5*Pi^4
          )

       + ep^5*q^3*(n+8)^-4 * (
          + 989
          + 4914*z3
          + 14*z3^2
          - 5390*z5
          - 1715*z7
          + 11/3*Pi^4
          + 25/27*Pi^6
          )

       + ep^5*q^3*(n+8)^-3 * (
          + 195/4
          - 161*z3
          - 53*z3^2
          + 237/2*z5
          + 441/4*z7
          + 29/30*Pi^4
          - 5/54*Pi^6
          )

       + ep^5*q^3*(n+8)^-2 * (
          + 1/2
          - 1/2*z3
          + z5
          - 1/40*Pi^4
          )

       + ep^5*q^4*(n+8)^-7 * (
          + 64800
          )

       + ep^5*q^4*(n+8)^-6 * (
          - 70848
          + 9264*z3
          + 13200*z5
          )

       + ep^5*q^4*(n+8)^-5 * (
          + 26424
          - 986*z3
          + 336*z3^2
          - 8600*z5
          - 9387/2*z7
          )

       + ep^5*q^4*(n+8)^-4 * (
          - 246
          - 1105*z3
          - 25*z3^2
          + 115*z5
          + 2527/4*z7
          - 17/60*Pi^4
          - 55/378*Pi^6
          )

       + ep^5*q^4*(n+8)^-3 * (
          - 6
          + 18*z3
          + 13/2*z3^2
          + 25/2*z5
          - 1/10*Pi^4
          - 5/756*Pi^6
          )

       + ep^5*q^5*(n+8)^-6 * (
          + 5040
          )

       + ep^5*q^5*(n+8)^-5 * (
          - 4080
          + 112*z3
          + 560*z5
          + 756*z7
          )

       + ep^5*q^5*(n+8)^-4 * (
          + 21
          + 84*z3
          + 40*z5
          + 14*z7
          )

       + ep^5*q^6*(n+8)^-5 * (
          + 256
          )

       + ep^6*q*(n+8)^-11 * (
          + 1020600000
          )

       + ep^6*q*(n+8)^-10 * (
          - 1098846000
          + 489888000*z3
          )

       + ep^6*q*(n+8)^-9 * (
          + 510496560
          - 574076160*z3
          + 39191040*z3^2
          + 127008000*z5
          )

       + ep^6*q*(n+8)^-8 * (
          - 134309070
          + 266047236*z3
          - 39045888*z3^2
          - 83343960*z5
          + 7620480*z5*z3
          + 8334900*z7
          - 34020*Pi^4
          )

       + ep^6*q*(n+8)^-7 * (
          + 87424317/4
          - 61208874*z3
          + 12961872*z3^2
          - 50688*z3^3
          + 12986880*z5
          - 2989440*z5*z3
          + 2778048*z7
          - 966080*z9
          - 497664/5*z5z3
          + 166698/5*Pi^4
          - 11664/5*Pi^4*z3
          - 1200*Pi^6
          + 22272/875*Pi^8
          )

       + ep^6*q*(n+8)^-6 * (
          - 32994733/16
          + 6850142*z3
          - 1493358*z3^2
          + 55104*z3^3
          + 1861686*z5
          + 367440*z5*z3
          - 6511113/2*z7
          + 3194632/3*z9
          + 220104*z5z3
          - 116131/10*Pi^4
          + 7524/5*Pi^4*z3
          + 30445/63*Pi^6
          - 133639/2100*Pi^8
          )

       + ep^6*q*(n+8)^-5 * (
          + 892443/32
          - 608795/2*z3
          + 109509*z3^2
          - 8000*z3^3
          - 655038*z5
          + 5576*z5*z3
          + 2210257/4*z7
          - 1280728/9*z9
          - 61272/5*z5z3
          + 48821/30*Pi^4
          - 1098/5*Pi^4*z3
          + 7055/378*Pi^6
          - 26969/31500*Pi^8
          )

       + ep^6*q*(n+8)^-4 * (
          + 34005/32
          + 80693/8*z3
          - 15819/2*z3^2
          - 624*z3^3
          + 95231/2*z5
          + 748*z5*z3
          - 106765/8*z7
          - 53846/3*z9
          - 1458*z5z3
          - 5521/80*Pi^4
          + 31/10*Pi^4*z3
          - 4493/252*Pi^6
          + 8161/5040*Pi^8
          )

       + ep^6*q*(n+8)^-3 * (
          + 1693/32
          - 3807/8*z3
          + 1073/4*z3^2
          - 917*z5
          + 10*z5*z3
          - 19749/16*z7
          - 162/5*z5z3
          + 511/240*Pi^4
          - 77/60*Pi^4*z3
          + 173/168*Pi^6
          + 2063/42000*Pi^8
          )

       + ep^6*q*(n+8)^-2 * (
          + 343/512
          + 111/16*z3
          + 2*z3^2
          + 5/2*z5
          - 59/480*Pi^4
          + 1/756*Pi^6
          )

       + ep^6*q*(n+8)^-1 * (
          + 3/1024
          + 3/64*z3
          - 3/16*z5
          + 1/640*Pi^4
          )

       + ep^6*q^2*(n+8)^-11 * (
          - 1020600000
          )

       + ep^6*q^2*(n+8)^-10 * (
          + 1115856000
          - 489888000*z3
          )

       + ep^6*q^2*(n+8)^-9 * (
          - 542361960
          + 588591360*z3
          - 39191040*z3^2
          - 127008000*z5
          )

       + ep^6*q^2*(n+8)^-8 * (
          + 157550274
          - 277425540*z3
          + 40842144*z3^2
          + 76968360*z5
          - 7620480*z5*z3
          - 8334900*z7
          + 34020*Pi^4
          )

       + ep^6*q^2*(n+8)^-7 * (
          - 121888917/4
          + 63179112*z3
          - 13852800*z3^2
          + 50688*z3^3
          - 6666360*z5
          + 2661120*z5*z3
          - 2469033*z7
          + 966080*z9
          + 497664/5*z5z3
          - 172368/5*Pi^4
          + 11664/5*Pi^4*z3
          + 1200*Pi^6
          - 22272/875*Pi^8
          )

       + ep^6*q^2*(n+8)^-6 * (
          + 28571673/8
          - 12249093/2*z3
          + 1369356*z3^2
          - 41696*z3^3
          - 3917542*z5
          - 232704*z5*z3
          + 5677959/2*z7
          - 8721100/9*z9
          - 1313064/5*z5z3
          + 24247/2*Pi^4
          - 8172/5*Pi^4*z3
          - 24965/63*Pi^6
          + 782339/10500*Pi^8
          )

       + ep^6*q^2*(n+8)^-5 * (
          - 59181/2
          + 249699/4*z3
          - 122928*z3^2
          + 5696*z3^3
          + 878664*z5
          - 44604*z5*z3
          - 1581769/4*z7
          + 997516/9*z9
          - 24138/5*z5z3
          - 23068/15*Pi^4
          + 1268/5*Pi^4*z3
          - 1660/21*Pi^6
          + 68489/14000*Pi^8
          )

       + ep^6*q^2*(n+8)^-4 * (
          - 77953/32
          + 831/8*z3
          + 21937/2*z3^2
          + 664*z3^3
          - 101553/2*z5
          - 2188*z5*z3
          - 31659/8*z7
          + 194069/9*z9
          + 6237/5*z5z3
          + 61/4*Pi^4
          - 35/12*Pi^4*z3
          + 9467/378*Pi^6
          - 147677/108000*Pi^8
          )

       + ep^6*q^2*(n+8)^-3 * (
          - 10273/128
          + 6225/16*z3
          - 1415/4*z3^2
          + 2645/4*z5
          - 15*z5*z3
          + 1724*z7
          + 243/5*z5z3
          - 1/24*Pi^4
          + 247/120*Pi^4*z3
          - 1733/1512*Pi^6
          - 2063/28000*Pi^8
          )

       + ep^6*q^2*(n+8)^-2 * (
          - 383/256
          - 4*z3
          - 3*z3^2
          - z5
          + 13/120*Pi^4
          - 1/504*Pi^6
          )

       + ep^6*q^2*(n+8)^-1 * (
          - 1/32
          - 1/16*z3
          + 3/16*z5
          - 1/960*Pi^4
          )

       + ep^6*q^3*(n+8)^-10 * (
          - 68040000
          )

       + ep^6*q^3*(n+8)^-9 * (
          + 85881600
          - 30844800*z3
          )

       + ep^6*q^3*(n+8)^-8 * (
          - 49173516
          + 28961856*z3
          - 2286144*z3^2
          + 4586400*z5
          )

       + ep^6*q^3*(n+8)^-7 * (
          + 16158840
          - 9074142*z3
          + 1315440*z3^2
          - 5629500*z5
          + 423360*z5*z3
          - 1018710*z7
          + 2106*Pi^4
          )

       + ep^6*q^3*(n+8)^-6 * (
          - 2793137
          + 447674*z3
          + 74436*z3^2
          - 21856*z3^3
          + 2091276*z5
          - 176400*z5*z3
          + 1646491/2*z7
          - 923144/9*z9
          + 235872/5*z5z3
          - 6619/5*Pi^4
          + 648/5*Pi^4*z3
          - 760/9*Pi^6
          - 1508/125*Pi^8
          )

       + ep^6*q^3*(n+8)^-5 * (
          + 52581/2
          + 361793/2*z3
          + 27831*z3^2
          + 2480*z3^3
          - 476097/2*z5
          + 46708*z5*z3
          - 790853/4*z7
          + 224572/9*z9
          + 109116/5*z5z3
          + 1688/15*Pi^4
          - 198/5*Pi^4*z3
          + 24205/378*Pi^6
          - 40673/9000*Pi^8
          )

       + ep^6*q^3*(n+8)^-4 * (
          + 14669/8
          - 11473/2*z3
          - 4162*z3^2
          + 32*z3^3
          + 6263*z5
          + 1704*z5*z3
          + 133063/8*z7
          - 22964/9*z9
          + 2268/5*z5z3
          + 819/20*Pi^4
          + 7/30*Pi^4*z3
          - 385/54*Pi^6
          - 11707/27000*Pi^8
          )

       + ep^6*q^3*(n+8)^-3 * (
          + 435/16
          - 315/4*z3
          + 439/4*z3^2
          + 639/8*z5
          + 5*z5*z3
          - 7735/16*z7
          - 81/5*z5z3
          - 161/120*Pi^4
          - 53/60*Pi^4*z3
          + 11/72*Pi^6
          + 2063/84000*Pi^8
          )

       + ep^6*q^3*(n+8)^-2 * (
          + 1/8
          + 3/4*z3
          + z3^2
          - 3/2*z5
          - 1/240*Pi^4
          + 1/1512*Pi^6
          )

       + ep^6*q^4*(n+8)^-9 * (
          - 6048000
          )

       + ep^6*q^4*(n+8)^-8 * (
          + 8074080
          - 1517040*z3
          - 1386000*z5
          )

       + ep^6*q^4*(n+8)^-7 * (
          - 4540356
          + 951996*z3
          - 79776*z3^2
          + 1306920*z5
          - 95040*z5*z3
          + 704025*z7
          )

       + ep^6*q^4*(n+8)^-6 * (
          + 1148614
          + 20544*z3
          - 33870*z3^2
          + 9760*z3^3
          - 425010*z5
          + 47352*z5*z3
          - 1029567/2*z7
          - 152896/9*z9
          - 23328/5*z5z3
          + 386/5*Pi^4
          + 1100/63*Pi^6
          + 1044/875*Pi^8
          )

       + ep^6*q^4*(n+8)^-5 * (
          - 10492
          - 132993/2*z3
          - 7984*z3^2
          + 17146*z5
          - 7608*z5*z3
          + 286097/4*z7
          + 11270*z9
          - 23706/5*z5z3
          - 493/60*Pi^4
          + 28/5*Pi^4*z3
          - 2150/189*Pi^6
          + 14419/42000*Pi^8
          )

       + ep^6*q^4*(n+8)^-4 * (
          - 939/2
          + 5993/4*z3
          + 986*z3^2
          - 72*z3^3
          + 999/2*z5
          - 218*z5*z3
          - 18943/8*z7
          - 1063*z9
          - 243*z5z3
          - 221/24*Pi^4
          - 5/12*Pi^4*z3
          + 115/756*Pi^6
          + 5417/30240*Pi^8
          )

       + ep^6*q^4*(n+8)^-3 * (
          - 3
          + 6*z3
          - 65/4*z3^2
          - 59/4*z5
          - 25/4*z7
          + 3/20*Pi^4
          + 13/120*Pi^4*z3
          + 25/1512*Pi^6
          )

       + ep^6*q^5*(n+8)^-8 * (
          - 529200
          )

       + ep^6*q^5*(n+8)^-7 * (
          + 654336
          - 53088*z3
          - 84000*z5
          - 113400*z7
          )

       + ep^6*q^5*(n+8)^-6 * (
          - 265526
          - 3740*z3
          + 3552*z3^2
          - 1312*z3^3
          + 51124*z5
          - 5688*z5*z3
          + 86975*z7
          + 257848/9*z9
          )

       + ep^6*q^5*(n+8)^-5 * (
          + 1898
          + 10488*z3
          + 412*z3^2
          - 176*z3^3
          + 1930*z5
          - 72*z5*z3
          - 9107/2*z7
          - 42412/9*z9
          + 14/15*Pi^4
          + 20/27*Pi^6
          + 7/50*Pi^8
          )

       + ep^6*q^5*(n+8)^-4 * (
          + 42
          - 126*z3
          - 70*z3^2
          - 100*z5
          - 46*z5*z3
          - 49*z7
          + 7/10*Pi^4
          + 10/189*Pi^6
          + 7/2700*Pi^8
          )

       + ep^6*q^6*(n+8)^-7 * (
          - 38400
          )

       + ep^6*q^6*(n+8)^-6 * (
          + 32926
          - 188*z3
          - 3204*z5
          - 5320*z7
          - 4956*z9
          )

       + ep^6*q^6*(n+8)^-5 * (
          - 128
          - 640*z3
          - 320*z5
          - 140*z7
          - 42*z9
          )

       + ep^6*q^7*(n+8)^-6 * (
          - 1716
          )
)


==> anc/gamQ <==
(
       + g*q * (
          - 1/3
          )

       + g*q^2 * (
          + 1/3
          )

       + g^2*q * (
          - 1/18
          )

       + g^2*q*n * (
          + 1/12
          )

       + g^2*q^2 * (
          + 1/3
          )

       + g^2*q^2*n * (
          - 1/18
          )

       + g^2*q^3 * (
          - 2/9
          )

       + g^3*q * (
          - 215/108
          + 56/27*z3
          )

       + g^3*q*n * (
          - 1/6
          + 4/27*z3
          )

       + g^3*q*n^2 * (
          + 1/144
          )

       + g^3*q^2 * (
          + 323/108
          - 28/9*z3
          )

       + g^3*q^2*n * (
          + 23/216
          - 2/9*z3
          )

       + g^3*q^2*n^2 * (
          - 1/108
          )

       + g^3*q^3 * (
          - 4/3
          + 28/27*z3
          )

       + g^3*q^3*n * (
          + 1/27
          + 2/27*z3
          )

       + g^3*q^4 * (
          + 8/27
          )

       + g^4*q * (
          - 2765/1944
          - 26/81*z3
          - 620/81*z5
          + 67/1215*Pi^4
          )

       + g^4*q*n * (
          + 97/72
          - 44/81*z3
          - 170/81*z5
          + 1/90*Pi^4
          )

       + g^4*q*n^2 * (
          + 143/1944
          - 2/27*z3
          + 1/2430*Pi^4
          )

       + g^4*q*n^3 * (
          + 1/1728
          - 1/324*z3
          )

       + g^4*q^2 * (
          + 4187/486
          - 68/27*z3
          + 70/9*z5
          - 19/243*Pi^4
          )

       + g^4*q^2*n * (
          - 34/27
          + 14/27*z3
          + 245/81*z5
          - 19/1215*Pi^4
          )

       + g^4*q^2*n^2 * (
          - 137/1944
          + 1/9*z3
          - 1/1620*Pi^4
          )

       + g^4*q^2*n^3 * (
          - 1/648
          + 1/324*z3
          )

       + g^4*q^3 * (
          - 817/81
          + 40/9*z3
          + 140/81*z5
          + 28/1215*Pi^4
          )

       + g^4*q^3*n * (
          + 5/54
          + 14/81*z3
          - 70/81*z5
          + 11/2430*Pi^4
          )

       + g^4*q^3*n^2 * (
          + 1/81
          - 1/27*z3
          + 1/4860*Pi^4
          )

       + g^4*q^4 * (
          + 292/81
          - 130/81*z3
          - 50/27*z5
          )

       + g^4*q^4*n * (
          - 4/81
          - 4/27*z3
          - 5/81*z5
          )

       + g^4*q^5 * (
          - 14/27
          )

       + g^5*q * (
          - 108349/2916
          + 11483/486*z3
          + 70/243*z3^2
          + 12140/243*z5
          + 4151/81*z7
          - 1819/14580*Pi^4
          - 1705/45927*Pi^6
          )

       + g^5*q*n * (
          - 1379/243
          + 815/162*z3
          - 293/243*z3^2
          + 2797/243*z5
          + 2723/162*z7
          - 193/3645*Pi^4
          - 1265/91854*Pi^6
          )

       + g^5*q*n^2 * (
          - 42331/93312
          - 115/972*z3
          - 59/243*z3^2
          + 845/486*z5
          + 49/54*z7
          - 379/58320*Pi^4
          - 95/91854*Pi^6
          )

       + g^5*q*n^3 * (
          + 247/20736
          + 13/3888*z3
          + 2/243*z5
          - 1/3645*Pi^4
          )

       + g^5*q*n^4 * (
          + 1/20736
          + 1/1296*z3
          - 1/116640*Pi^4
          )

       + g^5*q^2 * (
          + 8315/108
          - 25691/486*z3
          + 430/81*z3^2
          - 17126/243*z5
          - 25501/486*z7
          + 1267/14580*Pi^4
          + 575/15309*Pi^6
          )

       + g^5*q^2*n * (
          + 5227/1458
          - 782/81*z3
          + 688/243*z3^2
          - 2870/243*z5
          - 19117/972*z7
          + 149/2916*Pi^4
          + 785/45927*Pi^6
          )

       + g^5*q^2*n^2 * (
          + 6289/31104
          + 217/972*z3
          + 211/486*z3^2
          - 385/162*z5
          - 49/36*z7
          + 439/58320*Pi^4
          + 265/183708*Pi^6
          )

       + g^5*q^2*n^3 * (
          - 2981/186624
          - 1/432*z3
          - 1/81*z5
          + 11/29160*Pi^4
          )

       + g^5*q^2*n^4 * (
          - 1/3888
          - 1/1944*z3
          + 1/116640*Pi^4
          )

       + g^5*q^3 * (
          - 50875/729
          + 10337/243*z3
          - 1912/243*z3^2
          + 2062/81*z5
          - 931/243*z7
          + 257/3645*Pi^4
          + 40/6561*Pi^6
          )

       + g^5*q^3*n * (
          + 1705/972
          + 1444/243*z3
          - 158/81*z3^2
          - 154/81*z5
          + 49/243*z7
          + 1/135*Pi^4
          - 5/2187*Pi^6
          )

       + g^5*q^3*n^2 * (
          + 881/5832
          - 161/972*z3
          - 53/243*z3^2
          + 95/162*z5
          + 49/108*z7
          - 7/7290*Pi^4
          - 5/13122*Pi^6
          )

       + g^5*q^3*n^3 * (
          + 1/486
          - 1/486*z3
          + 1/243*z5
          - 1/9720*Pi^4
          )

       + g^5*q^4 * (
          + 3074/81
          - 3994/243*z3
          + 184/81*z3^2
          - 2080/243*z5
          + 721/486*z7
          - 26/729*Pi^4
          - 100/15309*Pi^6
          )

       + g^5*q^4*n * (
          - 11/27
          - 385/243*z3
          + 79/243*z3^2
          + 55/27*z5
          + 2527/972*z7
          - 113/14580*Pi^4
          - 95/91854*Pi^6
          )

       + g^5*q^4*n^2 * (
          - 2/81
          + 2/27*z3
          + 13/486*z3^2
          + 25/486*z5
          - 1/2430*Pi^4
          - 5/183708*Pi^6
          )

       + g^5*q^5 * (
          - 800/81
          + 784/243*z3
          + 880/243*z5
          + 868/243*z7
          )

       + g^5*q^5*n * (
          + 7/81
          + 28/81*z3
          + 40/243*z5
          + 14/243*z7
          )

       + g^5*q^6 * (
          + 256/243
          )

       + g^6*q * (
          - 9723527/116640
          + 550921/7290*z3
          + 504412/1215*z3^2
          - 2368/243*z3^3
          - 232190/729*z5
          + 68848/729*z5*z3
          - 1736897/2430*z7
          - 1161368/2187*z9
          + 359144/2025*z5z3
          + 242993/218700*Pi^4
          + 3148/54675*Pi^4*z3
          + 8608/32805*Pi^6
          - 11713/1417500*Pi^8
          )

       + g^6*q*n * (
          + 9046223/233280
          + 112751/14580*z3
          + 78049/3645*z3^2
          - 3392/729*z3^3
          - 320224/3645*z5
          - 6664/243*z5*z3
          - 614519/2916*z7
          - 1200664/6561*z9
          - 6344/2025*z5z3
          + 38221/87480*Pi^4
          - 836/18225*Pi^4*z3
          + 146159/1377810*Pi^6
          + 1894453/114817500*Pi^8
          )

       + g^6*q*n^2 * (
          + 100471/19440
          - 2297/9720*z3
          + 4334/3645*z3^2
          - 368/729*z3^3
          - 4519/405*z5
          - 740/729*z5*z3
          - 16885/648*z7
          - 103330/6561*z9
          - 466/225*z5z3
          + 197/4374*Pi^4
          - 667/36450*Pi^4*z3
          + 11617/688905*Pi^6
          + 1069637/459270000*Pi^8
          )

       + g^6*q*n^3 * (
          + 69623/933120
          - 1667/19440*z3
          + 3401/14580*z3^2
          - 61/270*z5
          + 10/729*z5*z3
          - 18341/11664*z7
          - 2/45*z5z3
          + 2207/1749600*Pi^4
          - 313/218700*Pi^4*z3
          + 965/1102248*Pi^6
          + 2063/30618000*Pi^8
          )

       + g^6*q*n^4 * (
          + 733/466560
          - 89/12960*z3
          + 2/729*z3^2
          - 5/729*z5
          + 89/1749600*Pi^4
          + 1/551124*Pi^6
          )

       + g^6*q*n^5 * (
          + 1/248832
          + 1/15552*z3
          - 1/3888*z5
          + 1/466560*Pi^4
          )

       + g^6*q^2 * (
          + 7820977/19440
          - 1567481/7290*z3
          - 3006466/3645*z3^2
          + 4640/729*z3^3
          + 314518/729*z5
          - 302656/729*z5*z3
          + 6962111/7290*z7
          + 4163188/6561*z9
          - 290408/675*z5z3
          - 97517/54675*Pi^4
          + 3484/18225*Pi^4*z3
          - 215048/688905*Pi^6
          + 24913489/344452500*Pi^8
          )

       + g^6*q^2*n * (
          - 4451899/116640
          - 256211/14580*z3
          - 135304/3645*z3^2
          + 64/27*z3^3
          + 424234/3645*z5
          - 8956/729*z5*z3
          + 14111/54*z7
          + 159772/729*z9
          - 13942/675*z5z3
          - 6853/10935*Pi^4
          + 8158/54675*Pi^4*z3
          - 77492/688905*Pi^6
          - 16401281/1377810000*Pi^8
          )

       + g^6*q^2*n^2 * (
          - 10499/2160
          + 96511/29160*z3
          - 4834/3645*z3^2
          + 136/243*z3^3
          + 48371/3645*z5
          - 340/729*z5*z3
          + 171947/5832*z7
          + 45287/2187*z9
          + 521/225*z5z3
          - 539/9720*Pi^4
          + 7837/218700*Pi^4*z3
          - 53213/2755620*Pi^6
          - 7693807/2755620000*Pi^8
          )

       + g^6*q^2*n^3 * (
          - 10403/155520
          + 12001/58320*z3
          - 659/1620*z3^2
          + 3389/14580*z5
          - 5/243*z5*z3
          + 1636/729*z7
          + 1/15*z5z3
          - 493/437400*Pi^4
          + 1091/437400*Pi^4*z3
          - 137/122472*Pi^6
          - 2063/20412000*Pi^8
          )

       + g^6*q^2*n^4 * (
          - 299/103680
          + 169/29160*z3
          - 1/243*z3^2
          + 13/1458*z5
          - 37/874800*Pi^4
          - 1/367416*Pi^6
          )

       + g^6*q^2*n^5 * (
          - 1/23328
          - 1/11664*z3
          + 1/3888*z5
          - 1/699840*Pi^4
          )

       + g^6*q^3 * (
          - 3367853/5832
          + 22307/81*z3
          + 380672/729*z3^2
          + 32/729*z3^3
          - 5050/81*z5
          + 100720/243*z5*z3
          - 320719/1458*z7
          - 596264/6561*z9
          + 26944/81*z5z3
          + 3449/3645*Pi^4
          - 3824/10935*Pi^4*z3
          + 8146/137781*Pi^6
          - 299533/3444525*Pi^8
          )

       + g^6*q^3*n * (
          + 41047/5832
          + 14243/486*z3
          + 12799/729*z3^2
          + 2992/729*z3^3
          - 43871/1458*z5
          + 42052/729*z5*z3
          - 46361/972*z7
          - 142852/6561*z9
          + 14428/405*z5z3
          + 5599/21870*Pi^4
          - 1426/10935*Pi^4*z3
          + 185/275562*Pi^6
          - 1274101/137781000*Pi^8
          )

       + g^6*q^3*n^2 * (
          + 3541/3888
          - 3535/972*z3
          - 163/729*z3^2
          + 32/729*z3^3
          - 283/162*z5
          + 448/243*z5*z3
          + 553/5832*z7
          - 22964/6561*z9
          + 4/45*z5z3
          + 641/43740*Pi^4
          - 449/21870*Pi^4*z3
          + 241/137781*Pi^6
          + 29453/137781000*Pi^8
          )

       + g^6*q^3*n^3 * (
          + 1619/46656
          - 631/5832*z3
          + 7/36*z3^2
          - 35/1944*z5
          + 5/729*z5*z3
          - 7735/11664*z7
          - 1/45*z5z3
          - 1/9720*Pi^4
          - 53/43740*Pi^4*z3
          + 263/1102248*Pi^6
          + 2063/61236000*Pi^8
          )

       + g^6*q^3*n^4 * (
          + 1/5832
          + 1/972*z3
          + 1/729*z3^2
          - 1/486*z5
          - 1/174960*Pi^4
          + 1/1102248*Pi^6
          )

       + g^6*q^4 * (
          + 91750/243
          - 44186/243*z3
          - 84580/729*z3^2
          + 5152/729*z3^3
          - 59306/729*z5
          - 59144/729*z5*z3
          - 12529/486*z7
          + 46256/6561*z9
          - 10768/135*z5z3
          - 7151/21870*Pi^4
          + 368/3645*Pi^4*z3
          - 2585/137781*Pi^6
          + 727847/34445250*Pi^8
          )

       + g^6*q^4*n * (
          - 1310/243
          - 35633/1458*z3
          - 788/729*z3^2
          - 128/81*z3^3
          + 512/243*z5
          - 12296/729*z5*z3
          + 11/2*z7
          - 5738/729*z9
          - 1598/135*z5z3
          - 49/729*Pi^4
          + 296/10935*Pi^4*z3
          + 860/137781*Pi^6
          + 1213171/275562000*Pi^8
          )

       + g^6*q^4*n^2 * (
          - 335/729
          + 2537/2916*z3
          + 607/1458*z3^2
          - 8/81*z3^3
          - 37/54*z5
          - 218/729*z5*z3
          - 20143/5832*z7
          - 1063/729*z9
          - 1/3*z5z3
          - 133/87480*Pi^4
          + 131/43740*Pi^4*z3
          + 160/137781*Pi^6
          + 5417/22044960*Pi^8
          )

       + g^6*q^4*n^3 * (
          - 1/243
          + 2/243*z3
          - 65/2916*z3^2
          - 59/2916*z5
          - 25/2916*z7
          + 1/4860*Pi^4
          + 13/87480*Pi^4*z3
          + 25/1102248*Pi^6
          )

       + g^6*q^5 * (
          - 102694/729
          + 39340/729*z3
          + 2368/729*z3^2
          - 2720/729*z3^3
          + 26564/729*z5
          - 9208/729*z5*z3
          + 10451/729*z7
          - 81448/6561*z9
          + 784/10935*Pi^4
          + 1760/137781*Pi^6
          + 868/492075*Pi^8
          )

       + g^6*q^5*n * (
          + 932/729
          + 1564/243*z3
          - 236/243*z3^2
          - 176/729*z3^3
          - 490/243*z5
          - 808/729*z5*z3
          - 11935/1458*z7
          - 42412/6561*z9
          + 182/10935*Pi^4
          + 100/45927*Pi^6
          + 49/196830*Pi^8
          )

       + g^6*q^5*n^2 * (
          + 14/243
          - 14/81*z3
          - 70/729*z3^2
          - 100/729*z5
          - 46/729*z5*z3
          - 49/729*z7
          + 7/7290*Pi^4
          + 10/137781*Pi^6
          + 7/1968300*Pi^8
          )

       + g^6*q^6 * (
          + 6794/243
          - 5308/729*z3
          - 5764/729*z5
          - 6440/729*z7
          - 196/27*z9
          )

       + g^6*q^6*n * (
          - 128/729
          - 640/729*z3
          - 320/729*z5
          - 140/729*z7
          - 14/243*z9
          )

       + g^6*q^7 * (
          - 572/243
          )
)

